The role of the top Yukawa coupling in triple Higgs production at the LHC

In this letter I quantify the effects of varying the top Yukawa coupling in the process of production of three Higgs bosons at the LHC. Modifications of the coupling within experimentally observed ranges have a sizeable impact on the total cross-section, but do not have large effects on the distributions of the invariant mass of the three-Higgs system and other global observables.

==> anc/deconstructed_cross-sections.dat <==
# Deconstructed cross-sections for HHH production at 13 TeV LHC
# MC settings: MG5_aMC v3.5.1, model HHH_diagonalCKM_4FNS_NLO_UFO, 100000 events, NNPDF4.0 (lhaid 331900)

HTTMOD HBBMOD HHH    HHHH   |  CS(pb)       stat(%)     scale+(%)   scale-(%)   PDF+(%)     PDF-(%)     
0      0      0      0      |  3.44026E-05  0.0606      29          21.2        2.87        2.87        
0      0      0      1      | -2.53086E-05  0.1586      0           0           3.19        3.19        
0      0      0      2      |  3.58120E-05  0.1176      28.6        20.9        2.72        2.72        
0      0      1      0      | -2.31451E-04  0.0792      0           0           2.53        2.53        
0      0      1      1      | -3.50433E-04  0.1920      0           0           2.63        2.63        
0      0      2      0      |  1.82389E-03  0.0762      28.2        20.7        2.59        2.59        
0      0      2      1      |  8.03886E-04  0.0787      28.1        20.7        2.57        2.57        
0      0      3      0      | -4.22235E-03  0.1197      0           0           2.51        2.51        
0      0      4      0      |  5.07912E-03  0.0337      27.7        20.5        2.44        2.44        
0      1      0      0      |  2.31671E-06  0.0549      26.1        19.6        2.03        2.03        
0      1      0      1      |  1.79512E-05  0.0725      28.2        20.7        2.6         2.6         
0      1      0      2      | -9.88519E-07  0.2677      0           0           1.77        1.77        
0      1      1      0      | -2.77184E-05  0.0356      0           0           2.83        2.83        
0      1      1      1      | -4.51742E-05  0.1007      0           0           2.83        2.83        
0      1      2      0      | -2.32707E-04  0.0527      0           0           2.43        2.43        
0      1      2      1      | -5.75775E-05  0.0268      0           0           1.98        1.98        
0      1      3      0      | -4.55882E-04  0.1185      0           0           2.72        2.72        
0      1      4      0      | -5.58786E-04  0.1056      0           0           2.11        2.11        
0      2      0      0      | -3.42141E-05  0.1036      0           0           3.33        3.33        
0      2      0      1      |  1.08537E-04  0.0845      28          20.6        2.51        2.51        
0      2      0      2      |  2.19045E-06  0.0758      28.1        20.7        2.56        2.56        
0      2      1      0      | -7.44300E-04  0.0882      0           0           2.63        2.63        
0      2      1      1      |  8.62134E-04  0.1453      28          20.6        2.52        2.52        
0      2      2      0      | -2.51960E-03  0.0613      0           0           2.21        2.21        
0      2      2      1      |  5.51895E-05  0.1112      27.7        20.5        2.46        2.46        
0      2      3      0      |  1.12256E-02  0.0621      27.7        20.4        2.43        2.43        
0      2      4      0      |  3.82641E-04  0.0607      27.4        20.3        2.36        2.36        
0      3      0      0      | -6.82602E-07  1.4833      0           0           8.53        8.53        
0      3      0      1      | -3.36951E-05  0.0755      0           0           2.67        2.67        
0      3      1      0      |  4.67422E-04  0.0540      27.8        20.5        2.46        2.46        
0      3      1      1      | -3.90669E-05  0.1281      0           0           2.82        2.82        
0      3      2      0      |  3.33420E-04  0.0360      27          20.1        2.25        2.25        
0      3      3      0      | -3.87286E-04  0.0579      0           0           2.74        2.74        
0      4      0      0      |  1.16145E-04  0.0339      27.7        20.5        2.47        2.47        
0      4      0      1      | -6.34046E-06  0.0112      0           0           2.47        2.47        
0      4      1      0      |  1.87807E-03  0.0140      27.7        20.5        2.45        2.45        
0      4      2      0      |  7.54026E-03  0.0145      27.7        20.5        2.45        2.45        
0      5      0      0      | -5.96067E-05  0.0252      0           0           2.41        2.41        
0      5      1      0      | -4.82502E-04  0.0267      0           0           2.42        2.42        
0      6      0      0      |  1.54650E-05  0.0180      27.9        20.6        2.48        2.48        
1      0      0      0      |  2.45304E-04  0.0596      28.9        21.1        2.83        2.83        
1      0      0      1      | -7.56188E-05  0.0617      0           0           3.44        3.44        
1      0      0      2      |  7.24807E-05  0.1432      28.6        20.9        2.73        2.73        
1      0      1      0      | -1.55135E-03  0.0381      0           0           2.56        2.56        
1      0      1      1      | -1.27300E-03  0.0748      0           0           2.62        2.62        
1      0      2      0      |  8.83835E-03  0.0305      28.2        20.7        2.6         2.6         
1      0      2      1      |  1.62936E-03  0.0479      28.1        20.7        2.56        2.56        
1      0      3      0      | -1.54570E-02  0.0933      0           0           2.49        2.49        
1      0      4      0      |  1.02820E-02  0.0438      27.7        20.5        2.45        2.45        
1      1      0      0      |  1.24604E-05  0.0894      26.8        20          2.19        2.19        
1      1      0      1      |  5.48960E-05  0.0646      28.3        20.8        2.61        2.61        
1      1      0      2      | -1.09464E-06  0.1350      0           0           1.71        1.71        
1      1      1      0      |  8.05919E-07  3.6630      203         177         54.6        54.6        
1      1      1      1      | -1.24081E-04  0.1291      0           0           2.83        2.83        
1      1      2      0      | -3.75423E-04  0.0599      0           0           2.38        2.38        
1      1      2      1      | -6.14074E-05  0.0551      0           0           2           2           
1      1      3      0      | -1.24803E-03  0.0699      0           0           2.73        2.73        
1      1      4      0      | -5.84419E-04  0.0613      0           0           2.13        2.13        
1      2      0      0      | -6.99483E-05  0.3312      0           0           4.07        4.07        
1      2      0      1      |  1.08833E-04  0.0644      28          20.6        2.52        2.52        
1      2      1      0      | -1.85558E-03  0.0670      0           0           2.77        2.77        
1      2      1      1      |  8.60160E-04  0.0191      28          20.6        2.52        2.52        
1      2      2      0      | -9.55852E-03  0.0501      0           0           2.32        2.32        
1      2      3      0      |  1.11724E-02  0.0855      27.7        20.4        2.43        2.43        
1      3      0      0      | -6.69083E-05  0.0613      0           0           2.23        2.23        
1      3      0      1      | -2.83422E-05  0.0386      0           0           2.65        2.65        
1      3      1      0      |  6.64237E-04  0.0813      28          20.6        2.53        2.53        
1      3      2      0      | -3.35249E-04  0.0874      0           0           2.53        2.53        
2      0      0      0      |  7.32514E-04  0.0445      28.8        21.1        2.8         2.8         
2      0      0      1      | -5.06571E-05  0.1686      0           0           4.62        4.62        
2      0      0      2      |  3.66087E-05  0.0788      28.6        20.9        2.73        2.73        
2      0      1      0      | -4.12561E-03  0.0812      0           0           2.54        2.54        
2      0      1      1      | -1.50001E-03  0.0892      0           0           2.62        2.62        
2      0      2      0      |  1.62357E-02  0.0232      28.1        20.7        2.58        2.58        
2      0      2      1      |  8.24668E-04  0.0786      28.1        20.7        2.57        2.57        
2      0      3      0      | -1.83269E-02  0.0289      0           0           2.49        2.49        
2      0      4      0      |  5.20127E-03  0.1830      27.7        20.5        2.46        2.46        
2      1      0      0      |  2.00571E-05  0.0276      27.2        20.2        2.3         2.3         
2      1      0      1      |  6.09586E-05  0.1672      28.3        20.8        2.63        2.63        
2      1      1      0      |  1.16961E-04  0.0430      26.8        20          2.2         2.2         
2      1      1      1      | -7.85893E-05  0.0725      0           0           2.83        2.83        
2      1      2      0      |  1.30342E-04  0.0364      29          21.1        2.86        2.86        
2      1      3      0      | -7.85690E-04  0.0649      0           0           2.73        2.73        
2      2      0      0      |  2.66656E-06  2.4694      213         183         54.5        54.5        
2      2      1      0      | -7.78685E-04  0.1563      0           0           3.6         3.6         
2      2      2      0      | -6.97994E-03  0.0240      0           0           2.35        2.35        
2      3      0      0      | -1.07265E-04  0.0356      0           0           2.33        2.33        
2      3      1      0      |  3.80379E-04  0.1216      28          20.6        2.52        2.52        
3      0      0      0      |  1.17124E-03  0.0623      28.7        21          2.76        2.76        
3      0      0      1      |  2.44029E-05  0.2146      23.2        19.1        2.11        2.11        
3      0      1      0      | -5.45770E-03  0.0180      0           0           2.56        2.56        
3      0      1      1      | -5.77058E-04  0.0556      0           0           2.6         2.6         
3      0      2      0      |  1.32708E-02  0.0327      28          20.6        2.55        2.55        
3      0      3      0      | -7.07334E-03  0.0245      0           0           2.48        2.48        
3      1      0      0      |  9.82268E-06  0.0210      27.4        20.3        2.35        2.35        
3      1      0      1      |  2.39667E-05  0.0890      28.4        20.8        2.66        2.66        
3      1      1      0      |  8.90006E-05  0.0294      27.4        20.3        2.34        2.34        
3      1      2      0      |  2.73535E-04  0.0596      28.1        20.7        2.56        2.56        
3      2      0      0      |  3.89490E-05  0.0642      24.1        18.5        1.69        1.69        
3      2      1      0      |  3.35665E-04  0.0365      24.5        18.7        1.74        1.74        
3      3      0      0      | -5.27001E-05  0.0180      0           0           2.39        2.39        
4      0      0      0      |  1.06538E-03  0.0503      28.6        21          2.73        2.73        
4      0      0      1      |  2.49675E-05  0.0724      26.4        19.7        2.08        2.08        
4      0      1      0      | -3.59249E-03  0.0416      0           0           2.55        2.55        
4      0      2      0      |  4.05032E-03  0.0168      28          20.6        2.55        2.55        
5      0      0      0      |  5.24365E-04  0.0462      28.5        20.9        2.7         2.7         
5      0      1      0      | -9.38834E-04  0.0244      0           0           2.56        2.56        
6      0      0      0      |  1.08828E-04  0.0241      28.4        20.8        2.66        2.66        

